Gravitational Bremsstrahlung in Black-Hole Scattering at $\mathcal{O}(G^3)$: Quadratic-in-Spin Effects

We are employing a supersymmetric variant of the worldline quantum field theory (WQFT) formalism to compute the far-field momentum-space gravitational waveform emitted during the scattering of two spinning black holes at next-to-leading order (NLO) in the post-Minkowskian expansion. Our results are accurate up to quadratic-in-spin contributions, which means we report for the very first time the waveform observable at the order $\mathcal{O}(G^3\mathcal{S}^2)$. Our computation is based on mapping $n$-body tree-level amplitudes in such a way that we can obtain the $(n-2)$-loop two-body waveform integrand. We discuss in detail this procedure and highlight the similarity of the resulting structures with those obtained in the scattering-amplitude approach. As a by product of our computational approach, we also obtain, for the first time, the leading-order waveform for three-body scattering of spinning black holes. We validated our results in various ways but most notably, we find exact agreement for the NLO waveform integrand obtained from the WQFT and the classical limit of scattering amplitudes in QFT.

==> anc/loadWaveform.wl <==
(* ::Package:: *)

(*Definitions for two-body waveform:
om1 = k*v1
om2 = k*v2
q1s = q1*q1
q2s = q2*q2
y = v1*v2
mb = mb1
QB = mb2/mb1
f[n_]: functions basis (definitions in repintegrals)
cN: normalisation factor (definition in repnorm)
{S[1][q1,q2],S[1][q1,v2],S[1][q2,v2],S[2][q2,q1],S[2][q2,v1],S[2][q1,v1]}={LeviCivitaTensor[q1,q2,v1,S1/m1],LeviCivitaTensor[q1,v2,v1,S1/m1],LeviCivitaTensor[q2,v2,v1,S1/m1],
LeviCivitaTensor[q2,q1,v2,S2/m2],LeviCivitaTensor[q2,v1,v2,S2/m2],LeviCivitaTensor[q1,v1,v2,S2/m2]}
eq1 = epsilon*q1
ev2 = epsilon*v2
ep: dimensional regularisation parameter (D = 4-2*ep)
Ds: dimension of tensor algebra (only kept in tree and ir part, in the remaining NLO parts 't Hooft-Veltman Ds=4-2*ep is used)
mu: regularisation scale
muIR: infrared regulator
muUV: ultraviolet regulator
kappa = Sqrt[32*Pi*G]: coupling constant
cut: tags contributions from the cut part of the waveform
*)


(*exchanges black hole indices 1<->2*)
permute12[amp_]:=Module[{result,repkin,repint,repspin,repmass,reppol},
repkin = {om1->om2,om2->om1,q1s->q2s,q2s->q1s,v1->v2,v2->v1,q1->q2,q2->q1};
repint = {f[1]->f[1],f[2]->f[2],f[6]->f[6],f[8]->f[8],f[9]->f[9],f[10]->f[10],f[13]->f[13],f[18]->f[18],f[19]->f[19],f[20]->f[20],f[21]->f[21],f[22]->f[22],f[23]->f[23],f[24]->f[24],f[5]->-f[5],f[7]->-f[7],f[3]->f[11],f[11]->f[3],f[4]->f[12],f[12]->f[4],f[14]->f[15],f[15]->f[14],f[16]->f[17],f[17]->f[16]};
repspin = {S[1][a__]->S[2][a],S[2][a__]->S[1][a]};
repmass = {mb->mb*QB,QB->1/QB};
reppol = {ev2^2->(ev2^2 om1^2)/om2^2,ev2*eq1->(eq1 ev2 om1)/om2+(ev2^2 om1 (-q1s+q2s))/(2 om2^2)};
result = amp/.repkin/.repint/.repspin/.repmass/.reppol;
Return[result]
]


(*First argument is the spin order. Second argument is the part of the waveform.
Possible values are:
spinord: 0,1,2
part: "tree", "ir", "uv", "tail", "fin"
*)
mpart[spinord_,part_]:=Module[{data,res,partrep},
partrep = {"tree"->1,"ir"->2,"uv"->3,"tail"->4,"fin"->5};
If[MemberQ[{0,1,2},spinord]==False||MemberQ[partrep[[All,1]],part]==False,
Return["Unknown input argument"]
];
data = Import["waveform.m"];
res = data[[spinord+1,part/.partrep]];
res = If[(part/.partrep)>1,res+permute12[res],res];
Return[res]
]


repintegrals ={f[1]->I \[Pi],f[2]->(I \[Pi])/Sqrt[-1+y^2],f[3]->-((I \[Pi])/Sqrt[om1^2-q2s])+(2 Log[(om1+Sqrt[om1^2-q2s])/Sqrt[-q2s]])/Sqrt[om1^2-q2s],f[4]->-((I \[Pi])/Sqrt[-q1s]),f[5]->Log[om2^2/om1^2],f[6]->Log[4],f[7]->Log[q1s/q2s],f[8]->Log[y+Sqrt[-1+y^2]]/Sqrt[-1+y^2],f[9]->0,f[10]->1,f[11]->-((I \[Pi])/Sqrt[om2^2-q1s])+(2 Log[(om2+Sqrt[om2^2-q1s])/Sqrt[-q1s]])/Sqrt[om2^2-q1s],f[12]->-((I \[Pi])/Sqrt[-q2s]),f[13]->cut/Sqrt[-1+y^2],f[14]->(cut Log[(om2 (-1+y^2))/om1])/Sqrt[-1+y^2],f[15]->(cut Log[(om1 (-1+y^2))/om2])/Sqrt[-1+y^2],f[16]->(cut Log[-(q1s/(om1 om2))])/Sqrt[-1+y^2],f[17]->(cut Log[-(q2s/(om1 om2))])/Sqrt[-1+y^2],f[18]->cut Log[y+Sqrt[-1+y^2]],f[19]->Log[(om1 om2)/muIR^2],f[20]->(cut Log[(om1 om2)/muIR^2])/Sqrt[-1+y^2],f[21]->(cut Log[(om1 om2)/muUV^2])/Sqrt[-1+y^2],f[22]->Log[mu^2/muIR^2],f[23]->(cut Log[mu^2/muIR^2])/Sqrt[-1+y^2],f[24]->(cut Log[mu^2/muUV^2])/Sqrt[-1+y^2]};
repnorm = cN->-I 4^(-2+ep) E^(-ep EulerGamma) \[Pi]^(-1+ep);


(*Definitions for three-body waveform:
omij = vi*qj
qijs = (qi+qj)^2
qis = qi^2
yij = vi*vj
mi: Mass of black hole i
ulp[e,Q]: Scalar product of polarisation vector e with Q
S[i][Q1,Q2] = LeviCivitaTensor[Q1,Q2,vi,Si/mi]
S[i,j][Q1,Q2] = S[i][Q1,mu]*S[j][mu,Q2]
SS[i] = S[i][mu,nu]*S[i][mu,nu]
*)


waveform3BH = Import["waveform3BH.m"];

